Manifold Regularization for Locally Stable Deep Neural Networks

We apply concepts from manifold regularization to develop new regularization techniques for training locally stable deep neural networks. Our regularizers are based on a sparsification of the graph Laplacian which holds with high probability when the data is sparse in high dimensions, as is common in deep learning. Empirically, our networks exhibit stability in a diverse set of perturbation models, including $\ell_2$, $\ell_\infty$, and Wasserstein-based perturbations; in particular, we achieve 40% adversarial accuracy on CIFAR-10 against an adaptive PGD attack using $\ell_\infty$ perturbations of size $\epsilon = 8/255$, and state-of-the-art verified accuracy of 21% in the same perturbation model. Furthermore, our techniques are efficient, incurring overhead on par with two additional parallel forward passes through the network.

==> figures/plot.py <==
from mpl_toolkits import mplot3d
import numpy as np
import matplotlib.pyplot as plt

def f(x, y):
    return np.abs(np.tanh(x) - np.tanh(y))

x = np.linspace(-6, 6, 30)
y = np.linspace(-6, 6, 30)

X, Y = np.meshgrid(x, y)
Z = f(X, Y)

ax = plt.axes(projection='3d')
ax.plot_surface(X, Y, Z, rstride=1, cstride=1,
                cmap='viridis', edgecolor='none')
ax.view_init(70, 30)
ax.set_zticks([0, 1, 2])
plt.savefig('surface.png')

plt.clf()

plt.contourf(X, Y, Z, cmap = plt.get_cmap('viridis'))
plt.savefig('contour.png')


